Auditing Search Engines for Differential Satisfaction Across Demographics

Many online services, such as search engines, social media platforms, and digital marketplaces, are advertised as being available to any user, regardless of their age, gender, or other demographic factors. However, there are growing concerns that these services may systematically underserve some groups of users. In this paper, we present a framework for internally auditing such services for differences in user satisfaction across demographic groups, using search engines as a case study. We first explain the pitfalls of na\"ively comparing the behavioral metrics that are commonly used to evaluate search engines. We then propose three methods for measuring latent differences in user satisfaction from observed differences in evaluation metrics. To develop these methods, we drew on ideas from the causal inference literature and the multilevel modeling literature. Our framework is broadly applicable to other online services, and provides general insight into interpreting their evaluation metrics.

==> metricprediction/graphics/perMetric.R <==
#!/usr/bin/env Rscript
library(ggplot2)
library(dplyr)
library(tidyr)
library(RColorBrewer)

h=2.5
w=h*3

base_dir <- '../data'
output_dir <- '.'

args = commandArgs(trailingOnly=TRUE)
METRIC_CODE = args[1] # pcc, scc, reform, qu
DIFFICULTY = args[2] # easy, hard, all
if (METRIC_CODE == "pcc"){
	METRIC_NAME = "Page Click Count"
}else if (METRIC_CODE == "scc"){
	METRIC_NAME = "Successful Click Count"
}else if (METRIC_CODE == "qu"){
	METRIC_NAME = "Graded Utility"
}else if (METRIC_CODE == "reform"){
	METRIC_NAME = "Reformulation Rate"
}

if (DIFFICULTY=="easy"){
    QUERY_DIFF_RANGE = seq(0.75, 1, 0.05) # This is actually the query easiness range
    X_AXIS_BREAKS = c(0, 0.1, 0.2)
}else if (DIFFICULTY == "hard"){
    QUERY_DIFF_RANGE = seq(0, 0.25, 0.05) 
    X_AXIS_BREAKS = c(0.8, 0.9, 1)
}else if (DIFFICULTY == "all"){
    QUERY_DIFF_RANGE = seq(0, 1, 0.1)
    X_AXIS_BREAKS = seq(0, 1, 0.1)
}

CHOSEN_TOPICS = c(2, 52, 60)


# Loading model parameters
age_coef = read.table(paste(base_dir,"/derived/", METRIC_CODE, ".10July.coef.a.txt", sep=""), header=TRUE)
topic_coef = read.table(paste(base_dir,"/derived/", METRIC_CODE, ".10July.coef.t.txt", sep=""), header=TRUE)
gender_coef = read.table(paste(base_dir,"/derived/", METRIC_CODE, ".10July.coef.g.txt", sep=""), header=TRUE) 
agt_coef = read.table(paste(base_dir,"/derived/", METRIC_CODE, ".10July.coef.agt.txt", sep=""), header=TRUE)

# Converting and processing columns
age_coef = mutate(age_coef, 
                  Age = factor(Age)
                  ) %>%
  rename(age_intercept = Intercept,
         age_slope = xi)

topic_coef = topic_coef %>%
  mutate(Topic = factor(Topic)) %>%
  rename(topic_intercept= Intercept,
         topic_slope = xi)

gender_coef = gender_coef %>%
  mutate(Gender = factor(Gender)) %>%
  rename(gender_intercept =Intercept,
         gender_slope= xi)

agt_coef = agt_coef %>% separate(AGT, c("Age", "Gender", "Topic"), ":") %>%
  mutate(Age = factor(as.integer(Age)),
         Gender = factor(as.integer(Gender)),
         Topic= factor(as.integer(Topic)))

## Creating the predictor function
# First, joining all the model coefficients
pred_fun = inner_join(agt_coef, age_coef, by="Age") %>%
  inner_join(gender_coef, by="Gender") %>%
  inner_join(topic_coef, by="Topic")

# Simulating query difficulty data for each value of age
age_difficulty_df = data.frame(Age=age_coef$Age, difficulty=rep(QUERY_DIFF_RANGE, each=5))
simulation_df = inner_join(pred_fun, age_difficulty_df, by="Age")             
# Creating the prediction function

if(METRIC_CODE=="qu") { # no link function
  simulation_df = simulation_df %>%
    mutate(yfitted = (Intercept +age_intercept + gender_intercept + topic_intercept + (xi+age_slope+gender_slope+topic_slope) *difficulty),
           yageonly = (Intercept+ age_intercept + gender_intercept +topic_intercept+  (age_slope+xi+topic_slope) *difficulty),
           combined_intercept = Intercept +age_intercept + gender_intercept + topic_intercept,
           combined_slope =xi+age_slope+gender_slope+topic_slope )
} else { # ln link function
  simulation_df = simulation_df %>%
    mutate(yfitted = exp(Intercept +age_intercept + gender_intercept + topic_intercept + (xi+age_slope+gender_slope+topic_slope) *difficulty),
           yageonly = exp(Intercept+ age_intercept + gender_intercept +topic_intercept+  (age_slope+xi+topic_slope) *difficulty),
           combined_intercept = Intercept +age_intercept + gender_intercept + topic_intercept,
           combined_slope =xi+age_slope+gender_slope+topic_slope )
}
# Restricting to certain topics
plot_df = filter(simulation_df, Topic %in% CHOSEN_TOPICS, Gender==1) %>%
  mutate(named_topic = paste("Topic_", Topic, sep="")) %>%
  filter(Age!=5) %>%
  mutate(Age = factor(Age)) %>%
  mutate(named_topic = factor(named_topic, levels=c("Topic_2", "Topic_60", "Topic_52")))

friendly_topic_names <- c(
  `Topic_2` = "Topic A",
  `Topic_60` = "Topic B",
  `Topic_52` = "Topic C"
)  

p <- ggplot(plot_df, aes(x=1-difficulty, y=yfitted, group=Age, color=Age)) + geom_line() + geom_point() +
  facet_wrap(~named_topic, labeller=as_labeller(friendly_topic_names)) +
  #scale_color_brewer(palette="Set1") +
  scale_color_manual(values=colorRampPalette(c("#bae4bc", "#2b8cbe"))(4))+
  xlab("Query Difficulty") + ylab(METRIC_NAME)+
  scale_y_continuous(labels=NULL) +
  scale_x_continuous(breaks=X_AXIS_BREAKS)+
  theme_bw()
p <- p + theme(strip.background = element_rect(colour = "black", fill = NA),
               axis.text = element_text(size=14),
               axis.title.x = element_text(size=16),
               axis.title.y = element_text(size=16),
               strip.text = element_text(size =16),
               legend.text = element_text(size=16),
               legend.title=element_text(size=18))

# output fn
fn <- paste(output_dir,"/perMetric_", DIFFICULTY, "_", METRIC_CODE, ".pdf", sep="")
if (Sys.info()["sysname"]=="Darwin"){ 
	# change font
	p <- p + theme(text=element_text(family="Optima"))
	quartz(family="Optima",height=h,width=w,type="pdf",file=fn)
}else{
	pdf(fn,width=w,height=h)
}

print(p)
dev.off()




==> motivation/graphics/makeBG.sh <==
#!/bin/sh
DATADIR=../data

awk -F"\t" '{print $2"\t"$3}' $DATADIR/queries.top10k.age.txt \
	| sort \
	| awk -F"\t" 'BEGIN{prev="";prevcnt=0}{if (prev!=$1) {if (prev!=""){print prev"\t"prevcnt;}prevcnt=0;}prev=$1;prevcnt+=$2}END{if (prev!=""){print prev"\t"prevcnt;}prevcnt=0;}' \
	> totalCounts.tsv

termMass=`awk '{i+=$NF}END{print i}' totalCounts.tsv`
awk -F"\t" '{print $2/'$termMass'"\t"$1}' totalCounts.tsv |sort -rg 
rm -f totalCounts.tsv

==> motivation/graphics/makeDist.sh <==
#!/bin/sh
DATADIR=../data
age=$1
total=`awk -F"\t" '($1=='$age'){i+=$3}END{print i}' $DATADIR/queries.top10k.age.txt`
awk -F"\t" '($1=='$age'){print $3/'$total'"\t"$2}' $DATADIR/queries.top10k.age.txt 

==> motivation/graphics/makeKLDTable.sh <==
#!/bin/bash

KLD=../../../src/contrib/kld/kld

ARGC=$#
NUMDISTS=$((ARGC-1))
NUMCOLUMNS=$((NUMDISTS-1))

echo "\\begin{tabular}{l|ccc}"
echo -n " & "
for i in `seq $NUMCOLUMNS`;do
	echo -n $((i+1))
	if [ $i -lt $NUMCOLUMNS ]; then
		echo -n " & "
	fi
done
echo "\\\\"
echo "\\hline"
for i in `seq $((NUMDISTS-1))`;do
	echo -n $i" & "
	if [ $i -gt 1 ];then
		for j in `seq 2 $i` ; do
			echo -n " - "
			if [ $j -lt $NUMDISTS ]; then
				echo -n " & "
			fi
		done
	fi
	if [ $i -lt $NUMDISTS ];then
		for j in `seq $((i+1)) $NUMDISTS` ; do
			KLD_ij=`$KLD -P ${@:$i:1} -Q ${@:$j:1} -B ${@:$ARGC:1} -l 0.1 |awk '{i+=$1}END{printf("%.4f\n",i)}'`
			echo -n $KLD_ij
			if [ $j -lt $NUMDISTS ]; then
				echo -n " & "
			fi
		done
	fi
	echo "\\\\"
done
echo "\\end{tabular}"
#
# for i in `seq 4`; do for j in `seq $i 4`;do kld -P age-$i.dist -Q age-$j.dist -B bg -l 0.1 |awk '{i+=$1}END{print "'$i'\t'$j'\t"$1}';done;done


==> motivation/graphics/plotCharacteristics.R <==
#!/usr/bin/env Rscript

h=2
w=h*3

gridColor=gray(.9)

base_dir <- '../data'
output_dir <- '.'

args = commandArgs(trailingOnly=TRUE)
demographicFlag = args[1] # age, gender
inputFN  = paste(demographicFlag,".characteristics.txt",sep="")
outputFN = paste(demographicFlag,"-characteristics.pdf",sep="")

demographics = read.table(paste(base_dir,inputFN,sep="/"),header=T)
if (demographicFlag == "age"){
	demographics = demographics[demographics$age<5,]	
}
demographicLabels = demographics[demographicFlag][,]
fontfamily="Optima"
quartz(family=fontfamily,height=h,width=w,type="pdf",file=paste(output_dir,outputFN,sep="/"))
par(mfrow=c(1,3))
par(las=1)
par(bty="l")
par(family=fontfamily)

#
# 1. num users
#

barplot(demographics$nU/sum(demographics$nU),axes=FALSE,names.arg=rep("",length(demographicLabels)),col=NA,border=NA)
grid(ny=NULL,nx=NA,lty=3,col=gridColor)
barplot(demographics$nU/sum(demographics$nU),names.arg=demographicLabels,xlab="",border="grey",main="fraction of users",add=TRUE)
abline(h=0)

#
# 2. {head,torso,tail}
#
#
# a. normalize the counts
#
rs=rowSums(demographics[c("nHead","nBody","nTail")])
norm=demographics[c("nHead","nBody","nTail")]/rs
#
# b. plot w grid means plotting empty first
#
barplot(t(as.matrix(norm)),axes=FALSE,names.arg=rep("",length(demographicLabels)),col=NA,border=NA,beside=T,main="")
grid(ny=NULL,nx=NA,lty=3,col=gridColor)
par(new=TRUE)
barplot(t(as.matrix(norm)),names.arg=demographicLabels,xlab="",beside=T,border="grey",main="query frequency")
abline(h=0)
#
# b. plot w grid means plotting empty first
#
labels=c("head","torso","tail")
legend("bottom",labels,fill=grey.colors(length(labels)),inset=-.3,horiz=T,bty="n",xpd=T)


#
# 2. {nav,info}
#
#
# a. normalize the counts
#
rs=rowSums(demographics[c("nNav","nInfo")])
norm=demographics[c("nNav","nInfo")]/rs
#
# b. plot w grid means plotting empty first
#
barplot(t(as.matrix(norm)),axes=FALSE,names.arg=rep("",length(demographicLabels)),col=NA,border=NA,beside=T,main="")
grid(ny=NULL,nx=NA,lty=3,col=gridColor)
par(new=TRUE)
barplot(t(as.matrix(norm)),names.arg=demographicLabels,xlab="",beside=T,border="grey",main="query type")
abline(h=0)
#
# c. legend
#
labels=c("navigational","informational")
legend("bottom",labels,fill=grey.colors(length(labels)),inset=-.3,horiz=T,bty="n",xpd=T)



dev.off()

==> motivation/graphics/plotCharacteristicsAll.R <==
#!/usr/bin/env Rscript

w=6
h=w/2
insetFactor=-.6
gridColor=gray(.9)

base_dir <- '../data'
output_dir <- '.'

demographicFlag = "all"
outputFN = paste(demographicFlag,"-characteristics.pdf",sep="")

fontfamily="Optima"
quartz(family=fontfamily,height=h,width=w,type="pdf",file=paste(output_dir,outputFN,sep="/"))
par(mfrow=c(2,3))
par(las=1)
par(bty="l")
par(family=fontfamily)

demographicFlags=c("gender","age")
for (demographicFlag in demographicFlags){
	#bottom, left, top and right
	if (demographicFlag == "gender"){
		par(mar=c(2,2.5,3,1))
	}else{
		par(mar=c(4,2.5,1,1))
	}
	inputFN  = paste(demographicFlag,".characteristics.txt",sep="")

	demographics = read.table(paste(base_dir,inputFN,sep="/"),header=T)
	if (demographicFlag == "age"){
		demographics = demographics[demographics$age<5,]	
	}
	demographicLabels = demographics[demographicFlag][,]

	#
	# 1. num users
	#
	figureTitle = "fraction of users"
	if (demographicFlag == "age"){
		figureTitle = ""
	}
	barplot(demographics$nU/sum(demographics$nU),axes=FALSE,names.arg=rep("",length(demographicLabels)),col=NA,border=NA)
	grid(ny=NULL,nx=NA,lty=3,col=gridColor)
	barplot(demographics$nU/sum(demographics$nU),names.arg=demographicLabels,xlab="",border="grey",main=figureTitle,add=TRUE)
	abline(h=0)

	#
	# 2. {head,torso,tail}
	#
	#
	# a. normalize the counts
	#
	rs=rowSums(demographics[c("nHead","nBody","nTail")])
	norm=demographics[c("nHead","nBody","nTail")]/rs
	#
	# b. plot w grid means plotting empty first
	#
	figureTitle = "query frequency"
	if (demographicFlag == "age"){
		figureTitle = ""
	}
	barplot(t(as.matrix(norm)),axes=FALSE,names.arg=rep("",length(demographicLabels)),col=NA,border=NA,beside=T,main="")
	grid(ny=NULL,nx=NA,lty=3,col=gridColor)
	par(new=TRUE)
	barplot(t(as.matrix(norm)),names.arg=demographicLabels,xlab="",beside=T,border="grey",main=figureTitle)
	abline(h=0)
	#
	# b. plot w grid means plotting empty first
	#
	if (demographicFlag == "age"){
		labels=c("head","torso","tail")
		legend("bottom",labels,fill=grey.colors(length(labels)),inset=insetFactor,horiz=T,bty="n",xpd=T)
	}


	#
	# 2. {nav,info}
	#
	#
	# a. normalize the counts
	#
	rs=rowSums(demographics[c("nNav","nInfo")])
	norm=demographics[c("nNav","nInfo")]/rs
	#
	# b. plot w grid means plotting empty first
	#
	figureTitle = "query type"
	if (demographicFlag == "age"){
		figureTitle = ""
	}
	barplot(t(as.matrix(norm)),axes=FALSE,names.arg=rep("",length(demographicLabels)),col=NA,border=NA,beside=T,main="")
	grid(ny=NULL,nx=NA,lty=3,col=gridColor)
	par(new=TRUE)
	barplot(t(as.matrix(norm)),names.arg=demographicLabels,xlab="",beside=T,border="grey",main=figureTitle)
	abline(h=0)
	#
	# c. legend
	#
	if (demographicFlag == "age"){
		labels=c("navigational","informational")
		legend("bottom",labels,fill=grey.colors(length(labels)),inset=insetFactor,horiz=T,bty="n",xpd=T)
	}
	
}



dev.off()

==> motivation/graphics/processQueries.py <==
#!/usr/local/bin/python

import sys
justAge = False
mass={}
outlier={}
diffs={}
for line in sys.stdin:
  query,demographics,difference = line.strip().split("\t")
  difference = float(difference)
  dems = demographics.split("_")
  processedDems = []
  maxs = []
  mins = []
  for dem in dems:
    if (dem!=""):
      isMax=False
      if ("-max" in dem):
        isMax = True
      dem = dem.replace("-max","")
      dem = dem.replace("-min","")
      if (not("5" in dem)):
        processedDems.append(dem)
        if (isMax):
          maxs.append(dem)
        else:
          mins.append(dem)
  if ((len(mins)>1)or(len(maxs)>1)):
    continue
  processedDems.sort()
  for i in processedDems:
    if (not(i in mass)):        
      mass[i] = {}
      diffs[i] = {}
      outlier[i] = []
    for j in processedDems:
      if (i==j):
        continue
      if (not(j in mass[i])):
        mass[i][j] = 0.0
        diffs[i][j] = []
  for i in mins:
    for j in maxs:
      mass[i][j] = mass[i][j] + 1.0
      mass[j][i] = mass[j][i] + 1.0
      diffs[i][j].append(difference)
      diffs[j][i].append(difference)
  if (len(mins)==1):
    outlier[mins[0]].append(difference)
  if (len(maxs)==1):
    outlier[maxs[0]].append(difference)
print "dem1\tdem2\ttop\tdecile_1\tavg\ttopk\tmass"
for k,v in diffs.items():
  for kk,vv in v.items():
    vv.sort(reverse=True)
    topDecile = len(vv)/4
    topK = 10.0
    print "%s\t%s\t%f\t%f\t%f\t%f\t%f"%(k,kk,vv[0],vv[topDecile],sum(vv)/mass[k][kk],sum(vv[:int(topK)])/topK,mass[k][kk])
# for k,v in outlier.items():
#   print "%s\t%f"%(k,sum(v)/len(v))
      
    

==> performanceoverall/graphics/matched-osx.R <==
#!/usr/bin/env Rscript
library(ggplot2)
library(dplyr)
library(readr)
library(tidyr)
library(boot)

h=5
w=4
fontfamily="Optima"

theme_set(theme_bw(base_size = 12))
base_dir <- '../data/SERPMatched'
output_dir <- '.'

### SERP matched ###

# age

# age
serp_age <- read_delim(paste(base_dir,'SERPMatched-Age-Metrics_byDistinctQuery.txt',sep='/'),delim='\t')
serp_age <- serp_age %>% select(age,avgPCC,sePCC,avgSCC,seSCC,avgGU,seGU,avgReform,seReform)
serp_age_joined <- serp_age %>% filter(age <= 4) %>% gather(key,value,-age) %>% extract(key,c('prefix','metric'), "(.+?)([A-Z]+.*)") %>% spread(prefix,value)

# set up normalization
serp_age_joined$type <- 'serp'
overall_age <- read_delim('../data/overall/Overall-Age-Metrics_byDistinctQuery.txt',delim='\t')
overall_age <- overall_age %>% select(age,avgPCC,ebPCC,avgSCC,ebSCC,avgGU,ebGU,avgReform,ebReform)
overall_age_joined <- overall_age %>% filter(age <= 4) %>% gather(key,value,-age) %>% extract(key,c('prefix','metric'), "(.+?)([A-Z]+.*)") %>% spread(prefix,value)
overall_age_joined$type <- 'overall'
colnames(overall_age_joined) <- colnames(serp_age_joined)
both <- rbind(overall_age_joined,serp_age_joined)
extremes <- both %>% group_by(metric) %>% summarise(max = max(avg),min=min(avg))
serp_age_joined <- inner_join(serp_age_joined,extremes)

### normalize
# between 0 and max per metric
serp_age_joined <- serp_age_joined %>% mutate(normalized_avg = avg/max, normalized_se = se/(max-min))
# between min matrix and max metric
serp_age_joined <- serp_age_joined %>% mutate(normalized_avg_minmax = (avg-min)/(max-min))

#limits <- aes(ymax = avg+1.96*eb, ymin = avg-1.96*eb)
limits <- aes(ymax = normalized_avg_minmax+1.96*normalized_se, ymin = normalized_avg_minmax-1.96*normalized_se)

p <- ggplot(serp_age_joined,aes(x=age,y=normalized_avg_minmax))

p <- p + geom_pointrange(limits,size=0.5)
p <- p + facet_wrap(~metric)
p <- p + theme(axis.title.x = element_blank())
# p <- p + xlab("\nAge category")
#p <- p + ylab("Metric value\n")
p <- p + theme(axis.title.y=element_blank()) # remove y axis label
p <- p + theme(strip.text=element_text(size=16)) # facet labels sizes
p <- p + theme(axis.text=element_text(size=16)) # axis tick labels sizes
p <- p + theme(axis.title=element_text(size=18)) # axis labels sizes
p <- p + theme(panel.grid.minor = element_blank())#, panel.grid.major = element_blank())
p <- p + theme(strip.background = element_blank()) # remove border around facet labels
p <- p + theme(axis.line = element_line(colour = "black")) # add axis lines
p <- p + theme(panel.border=element_blank()) # remove panel border
p <- p + ylim(-0.1,1.05)
p <- p +
  annotate("segment", x=-Inf, xend=Inf, y=-Inf, yend=-Inf) +
  annotate("segment", x=-Inf, xend=-Inf, y=-Inf, yend=Inf) # add x/y axis lines for all facets
p <- p + theme( # remove the vertical grid lines
           panel.grid.major.x = element_blank() ,
           # explicitly set the horizontal lines (or they will disappear too)
           panel.grid.major.y =element_line(colour = "grey70", size = 0.5) )

# XXX: FD_START
# remove gray from facet title
#p <- p + theme(strip.background = element_rect(colour = "black", fill = NA))

# output fn
fn <- paste(output_dir,"serpmatched_age_metrics_bydistinctquery.pdf",sep="/")
if (Sys.info()["sysname"]=="Darwin"){
	# change font
	p <- p + theme(text=element_text(family=fontfamily))
	quartz(family=fontfamily,height=h,width=w,type="pdf",file=fn)
}else{
	pdf(fn,width=w,height=h)
}

print(p)
dev.off()


# gender
serp_gender <- read_delim(paste(base_dir,'SERPMatched-gender-Metrics_byDistinctQuery.txt',sep='/'),delim='\t')
serp_gender <- serp_gender %>% select(gender,avgPCC,sePCC,avgSCC,seSCC,avgGU,seGU,avgReform,seReform)
serp_gender_joined <- serp_gender %>% gather(key,value,-gender) %>% extract(key,c('prefix','metric'), "(.+?)([A-Z]+.*)") %>% spread(prefix,value)

# set up normalization
serp_gender_joined$type <- 'serp'
overall_gender <- read_delim('../data/overall/Overall-gender-Metrics_byDistinctQuery.txt',delim='\t')
overall_gender <- overall_gender %>% select(gender,avgPCC,ebPCC,avgSCC,ebSCC,avgGU,ebGU,avgReform,ebReform)
overall_gender_joined <- overall_gender %>% gather(key,value,-gender) %>% extract(key,c('prefix','metric'), "(.+?)([A-Z]+.*)") %>% spread(prefix,value)
overall_gender_joined$type <- 'overall'
colnames(overall_gender_joined) <- colnames(serp_gender_joined)
both <- rbind(overall_gender_joined,serp_gender_joined)
extremes <- both %>% group_by(metric) %>% summarise(max = max(avg),min=min(avg))
serp_gender_joined <- inner_join(serp_gender_joined,extremes)

### normalize
# between 0 and max per metric
serp_gender_joined <- serp_gender_joined %>% mutate(normalized_avg = avg/max, normalized_se = se/(max-min))
# between min matrix and max metric
serp_gender_joined <- serp_gender_joined %>% mutate(normalized_avg_minmax = (avg-min)/(max-min))

#limits <- aes(ymax = avg+1.96*eb, ymin = avg-1.96*eb)
limits <- aes(ymax = normalized_avg_minmax+1.96*normalized_se, ymin = normalized_avg_minmax-1.96*normalized_se)

p <- ggplot(serp_gender_joined,aes(x=gender,y=normalized_avg_minmax))
p <- p + geom_pointrange(limits,size=0.5)
p <- p + facet_wrap(~metric)
p <- p + theme(axis.title.x = element_blank())
# p <- p + xlab("\nGender")
# <- p + ylab("Metric value\n")
p <- p + theme(axis.title.y=element_blank()) # remove y axis label
p <- p + theme(strip.text=element_text(size=16)) # facet labels sizes
p <- p + theme(axis.text=element_text(size=16)) # axis tick labels sizes
p <- p + theme(axis.title=element_text(size=18)) # axis labels sizes
p <- p + theme(panel.grid.minor = element_blank())#, panel.grid.major = element_blank())
p <- p + theme(strip.background = element_blank()) # remove border around facet labels
p <- p + theme(axis.line = element_line(colour = "black")) # add axis lines
p <- p + theme(panel.border=element_blank()) # remove panel border
p <- p + ylim(-0.1,1.05)
p <- p +
  annotate("segment", x=-Inf, xend=Inf, y=-Inf, yend=-Inf) +
  annotate("segment", x=-Inf, xend=-Inf, y=-Inf, yend=Inf) # add x/y axis lines for all facets

p <- p + theme( # remove the vertical grid lines
           panel.grid.major.x = element_blank() ,
           # explicitly set the horizontal lines (or they will disappear too)
           panel.grid.major.y =element_line(colour = "grey70", size = 0.5) )
# XXX: FD_START
# remove gray from facet title
#p <- p + theme(strip.background = element_rect(colour = "black", fill = NA))


# output fn
fn <- paste(output_dir,"serpmatched_gender_metrics_bydistinctquery.pdf",sep="/")
if (Sys.info()["sysname"]=="Darwin"){
	# change font
	p <- p + theme(text=element_text(family=fontfamily))
	quartz(family=fontfamily,height=h,width=w,type="pdf",file=fn)
}else{
	pdf(fn,width=w,height=h)
}

print(p)
dev.off()




==> performanceoverall/graphics/overall-osx.R <==
#!/usr/bin/env Rscript
library(ggplot2)
library(dplyr)
library(readr)
library(tidyr)
library(boot)

h=5
w=4
fontfamily="Optima"

theme_set(theme_bw(base_size = 14))
base_dir <- '../data/overall'
output_dir <- '.'

### overall metrics ###

# age
overall_age <- read_delim(paste(base_dir,'Overall-Age-Metrics_byDistinctQuery.txt',sep='/'),delim='\t')
overall_age <- overall_age %>% select(age,avgPCC,ebPCC,avgSCC,ebSCC,avgGU,ebGU,avgReform,ebReform)
overall_age_joined <- overall_age %>% filter(age <= 4) %>% gather(key,value,-age) %>% extract(key,c('prefix','metric'), "(.+?)([A-Z]+.*)") %>% spread(prefix,value)


# set up normalization
overall_age_joined$type <- 'overall'
serp_age <- read_delim('../data/SERPMatched/SERPMatched-Age-Metrics_byDistinctQuery.txt',delim='\t')
serp_age <- serp_age %>% select(age,avgPCC,sePCC,avgSCC,seSCC,avgGU,seGU,avgReform,seReform)
serp_age_joined <- serp_age %>% filter(age <= 4) %>% gather(key,value,-age) %>% extract(key,c('prefix','metric'), "(.+?)([A-Z]+.*)") %>% spread(prefix,value)
serp_age_joined$type <- 'serp'
colnames(serp_age_joined) <- colnames(overall_age_joined)
both <- rbind(overall_age_joined,serp_age_joined)
extremes <- both %>% group_by(metric) %>% summarise(max = max(avg),min=min(avg))
overall_age_joined <- inner_join(overall_age_joined,extremes)

### normalize
# between 0 and max per metric
overall_age_joined <- overall_age_joined %>% mutate(normalized_avg = avg/max, normalized_eb = eb/(max-min))
# between min matrix and max metric
overall_age_joined <- overall_age_joined %>% mutate(normalized_avg_minmax = (avg-min)/(max-min))

#limits <- aes(ymax = avg+1.96*eb, ymin = avg-1.96*eb)
limits <- aes(ymax = normalized_avg_minmax+1.96*normalized_eb, ymin = normalized_avg_minmax-1.96*normalized_eb)

p <- ggplot(overall_age_joined,aes(x=age,y=normalized_avg_minmax))
p <- p + theme(axis.title.x = element_blank())
# p <- p + xlab("\nAge category")
p <- p + ylab("Normalized metric value")

p <- p + geom_pointrange(limits,size=0.5)
p <- p + facet_wrap(~metric)#,scales="free_y")

p <- p + theme(strip.text=element_text(size=16)) # facet labels sizes
p <- p + theme(axis.text=element_text(size=16)) # axis tick labels sizes
p <- p + theme(axis.title=element_text(size=18)) # axis labels sizes
p <- p + ylim(-0.1,1.05)

p <- p + theme(strip.background = element_blank()) # remove border around facet labels
p <- p + theme(axis.line = element_line(colour = "black")) # add axis lines
p <- p + theme(panel.border=element_blank()) # remove panel border
p <- p +
  annotate("segment", x=-Inf, xend=Inf, y=-Inf, yend=-Inf) +
  annotate("segment", x=-Inf, xend=-Inf, y=-Inf, yend=Inf) # add x/y axis lines for all facets

p <- p + theme(panel.grid.minor = element_blank())#, panel.grid.major = element_blank())
p <- p + theme( # remove the vertical grid lines
           panel.grid.major.x = element_blank() ,
           # explicitly set the horizontal lines (or they will disappear too)
           panel.grid.major.y =element_line(colour = "grey70", size = 0.5) )

# output fn
fn <- paste(output_dir,"overall_age_metrics_bydistinctquery.pdf",sep="/")
if (Sys.info()["sysname"]=="Darwin"){
	# change font
	p <- p + theme(text=element_text(family=fontfamily))
	quartz(family=fontfamily,height=h,width=w,type="pdf",file=fn)
}else{
	pdf(fn,width=w,height=h)
}

print(p)
dev.off()

# gender
overall_gender <- read_delim(paste(base_dir,'Overall-gender-Metrics_byDistinctQuery.txt',sep='/'),delim='\t')
overall_gender <- overall_gender %>% select(gender,avgPCC,ebPCC,avgSCC,ebSCC,avgGU,ebGU,avgReform,ebReform)
overall_gender_joined <- overall_gender %>% gather(key,value,-gender) %>% extract(key,c('prefix','metric'), "(.+?)([A-Z]+.*)") %>% spread(prefix,value)


# set up normalization
overall_gender_joined$type <- 'overall'
serp_gender <- read_delim('../data/SERPMatched/SERPMatched-gender-Metrics_byDistinctQuery.txt',delim='\t')
serp_gender <- serp_gender %>% select(gender,avgPCC,sePCC,avgSCC,seSCC,avgGU,seGU,avgReform,seReform)
serp_gender_joined <- serp_gender %>% gather(key,value,-gender) %>% extract(key,c('prefix','metric'), "(.+?)([A-Z]+.*)") %>% spread(prefix,value)
serp_gender_joined$type <- 'serp'
colnames(serp_gender_joined) <- colnames(overall_gender_joined)
both <- rbind(overall_gender_joined,serp_gender_joined)
extremes <- both %>% group_by(metric) %>% summarise(max = max(avg),min=min(avg))
overall_gender_joined <- inner_join(overall_gender_joined,extremes)

### normalize
# between 0 and max per metric
overall_gender_joined <- overall_gender_joined %>% mutate(normalized_avg = avg/max, normalized_eb = eb/(max-min))
# between min matrix and max metric
overall_gender_joined <- overall_gender_joined %>% mutate(normalized_avg_minmax = (avg-min)/(max-min))


limits <- aes(ymax = normalized_avg_minmax+1.96*normalized_eb, ymin = normalized_avg_minmax-1.96*normalized_eb)
p <- ggplot(overall_gender_joined,aes(x=gender,y=normalized_avg_minmax))
p <- p + geom_pointrange(limits,size=0.5)
p <- p + facet_wrap(~metric)
p <- p + theme(axis.title.x = element_blank())
# p <- p + xlab("\nGender")
#p <- p + ylab("Metric value\n")
p <- p + theme(strip.text=element_text(size=16)) # facet labels sizes
p <- p + theme(axis.text=element_text(size=16)) # axis tick labels sizes
p <- p + theme(axis.title=element_text(size=18)) # axis labels sizes
p <- p + ylim(-0.1,1.05)
p <- p + theme(strip.background = element_blank()) # remove border around facet labels
p <- p + theme(axis.line = element_line(colour = "black")) # add axis lines
p <- p + theme(panel.border=element_blank()) # remove panel border
p <- p +
  annotate("segment", x=-Inf, xend=Inf, y=-Inf, yend=-Inf) +
  annotate("segment", x=-Inf, xend=-Inf, y=-Inf, yend=Inf) # add x/y axis lines for all facets

p <- p + theme(axis.title.y=element_blank()) # remove y axis label
p <- p + theme(panel.grid.minor = element_blank())#, panel.grid.major = element_blank())
p <- p + theme( # remove the vertical grid lines
           panel.grid.major.x = element_blank() ,
           # explicitly set the horizontal lines (or they will disappear too)
           panel.grid.major.y =element_line(colour = "grey70", size = 0.5) )

# output fn
fn <- paste(output_dir,"overall_gender_metrics_bydistinctquery.pdf",sep="/")
if (Sys.info()["sysname"]=="Darwin"){
	# change font
	p <- p + theme(text=element_text(family=fontfamily))
	quartz(family=fontfamily,height=h,width=w,type="pdf",file=fn)
}else{
	pdf(fn,width=w,height=h)
}
# XXX: FD_END
print(p)
dev.off()

==> satisfaction/graphics/pairwise-osx.R <==
#!/usr/bin/env Rscript
library(ggplot2)
library(dplyr)
library(readr)
library(tidyr)
library(boot)

h=3
w=h
fontfamily="Optima"

# base_dir <- '/Users/ashton/Documents/research/demographics-of-search-performance/'
theme_set(theme_bw(base_size = 12))
base_dir <- '../data'
output_dir <- '.'



### Heatmaps ###

# Bing
pairwise_bing <- read.table(paste(base_dir,'bing_307mb_clean.txt',sep='/'),sep="",header=F,col.names=c('interaction','coef'))
pairwise_bing <- pairwise_bing %>% extract(interaction,c('age1','age2'), "([1-5]):([1-5])")
pairwise_bing <- pairwise_bing %>% mutate(p=inv.logit(coef))
pairwise_bing <- pairwise_bing %>% filter(age1 != 5 & age2 != 5)
pairwise_bing$age1 <- with(pairwise_bing,factor(age1,levels = rev(sort(unique(age1)))))

p <- ggplot(pairwise_bing,aes(age2,age1)) + geom_tile(aes(fill=p)) + scale_fill_gradient2(low="darkred",mid="white",high="darkgreen",midpoint=0.5,name="P(i > j)\n",guide=FALSE)
p <- p + geom_text(aes(fill = p, label = round(p, 2)),family=fontfamily)
p <- p + theme(panel.border = element_blank(),panel.grid.minor = element_blank()) #  axis.line = element_blank()
p <- p + theme(panel.grid.minor = element_blank(), panel.grid.major = element_blank())
p <- p + theme(axis.ticks = element_line(size = 1))
p <- p + theme(axis.ticks.length = unit(0.3, "cm"))
p <- p + theme(legend.text=element_text(size=12), legend.title=element_text(size=12))
p <- p + theme(panel.margin=unit(0,"pt"))
p <- p + xlab("\nAge j")
p <- p + ylab("Age i\n")

# XXX: FD_START
# remove gray from facet title
p <- p + theme(strip.background = element_rect(colour = "black", fill = NA))
# output fn
fn <- paste(output_dir,"pairwiseSAT_bing.pdf",sep="/")
if (Sys.info()["sysname"]=="Darwin"){ 
	# change font
	p <- p + theme(text=element_text(family=fontfamily))
	quartz(family=fontfamily,height=h,width=w,type="pdf",file=fn)
}else{
	pdf(fn,width=w,height=h)
}
print(p)
dev.off()



# # Bing SMALL
# pairwise_bing <- read.table(paste(base_dir,'bing_117mb_clean.txt',sep='/'),sep="",header=F,col.names=c('interaction','coef'))
# pairwise_bing <- pairwise_bing %>% extract(interaction,c('age1','age2'), "([1-5]):([1-5])")
# pairwise_bing <- pairwise_bing %>% mutate(p=inv.logit(coef))
# pairwise_bing <- pairwise_bing %>% filter(age1 != 5 & age2 != 5)
# pairwise_bing$age1 <- with(pairwise_bing,factor(age1,levels = rev(sort(unique(age1)))))
#
# p <- ggplot(pairwise_bing,aes(age2,age1))
# p <- p + geom_tile(aes(fill=p))
# p <- p + scale_fill_gradient2(low="darkred",mid="white",high="darkgreen",midpoint=0.5,name="P(i > j)\n")
# #p <- p + geom_text(aes(fill = p, label = round(p, 2)))
# p <- p + theme(panel.border = element_blank(),panel.grid.minor = element_blank())
# p <- p + theme(panel.grid.minor = element_blank(), panel.grid.major = element_blank())
# p <- p + theme(axis.ticks = element_line(size = 1))
# p <- p + theme(axis.ticks.length = unit(0.3, "cm"))
# p <- p + theme(legend.text=element_text(size=12), legend.title=element_text(size=12))
# p <- p + theme(panel.margin=unit(0,"pt"))
# p <- p + xlab("\nAge j")
# p <- p + ylab("Age i\n")
#
# # XXX: FD_START
# # remove gray from facet title
# p <- p + theme(strip.background = element_rect(colour = "black", fill = NA))
# # output fn
# fn <- paste(output_dir,"pairwiseSAT_bing_small.pdf",sep="/")
# if (Sys.info()["sysname"]=="Darwin"){
# 	# change font
# 	p <- p + theme(text=element_text(family=fontfamily))
# 	quartz(family=fontfamily,height=h,width=w,type="pdf",file=fn)
# }else{
# 	pdf(fn,width=w,height=h)
# }
# print(p)
# dev.off()






# comScore
pairwise_comscore <- read.table(paste(base_dir,'comscore_clean_PCC.txt',sep='/'),sep="",header=F,col.names=c('interaction','coef'))
pairwise_comscore <- pairwise_comscore %>% extract(interaction,c('age1','age2'), "([1-4]):([1-4])")
pairwise_comscore <- pairwise_comscore %>% mutate(p=inv.logit(coef))
pairwise_comscore <- pairwise_comscore %>% filter(age1 != 5 & age2 != 5)
pairwise_comscore$age1 <- with(pairwise_comscore,factor(age1,levels = rev(sort(unique(age1)))))

p <- ggplot(pairwise_comscore,aes(age2,age1)) + geom_tile(aes(fill=p)) + scale_fill_gradient2(low="darkred",mid="white",high="darkgreen",midpoint=0.5,name="P(i > j)\n",guide=FALSE)
p <- p + geom_text(aes(fill = p, label = round(p, 2)),family=fontfamily)
p <- p + theme(panel.border = element_blank(),panel.grid.minor = element_blank()) #  axis.line = element_blank()
p <- p + theme(panel.grid.minor = element_blank(), panel.grid.major = element_blank())
p <- p + theme(axis.ticks = element_line(size = 1))
p <- p + theme(axis.ticks.length = unit(0.3, "cm"))
p <- p + theme(legend.text=element_text(size=12), legend.title=element_text(size=12))
p <- p + theme(panel.margin=unit(0,"pt"))
p <- p + xlab("\nAge j")
p <- p + ylab("Age i\n")

# XXX: FD_START
# remove gray from facet title
p <- p + theme(strip.background = element_rect(colour = "black", fill = NA))
# output fn
fn <- paste(output_dir,"pairwiseSAT_comscore.pdf",sep="/")
if (Sys.info()["sysname"]=="Darwin"){ 
	# change font
	p <- p + theme(text=element_text(family=fontfamily))
	quartz(family=fontfamily,height=h,width=w,type="pdf",file=fn)
}else{
	pdf(fn,width=w,height=h)
}

print(p)
dev.off()









